Microlensing by single black-holes in the Galaxy

The longest microlensing events provide enough information to estimate the mass and distance of the lens. Among hundreds of millions of stars which were monitored for many years by the OGLE project we selected those with clear parallax effect and derived the mass function of lensing objects in the Milky Way. We also found candidates for microlensing stellar-mass single black holes. We discuss how Gaia superb astrometry will help in measuring masses of remnants in currently on-going and future microlensing events.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex wyrzykowski-bh
bibtex wyrzykowski-bh
pdflatex wyrzykowski-bh
pdflatex wyrzykowski-bh


